An eigenspace approach to isotypic projections for data on binary trees

The classical Fourier transform is, in essence, a way to take data and extract components (in the form of complex exponentials) which are invariant under cyclic shifts. We consider a case in which the components must instead be invariant under automorphisms of a binary tree. We present a technique by which a slightly relaxed form of the generalized Fourier transform in this case can eventually be computed using only simple tools from linear algebra, which has possible advantages in computational efficiency.

==> anc/rtree/Makefile <==
CXX = g++32
CFLAGS = -Wall -g -W -I /usr/local/include # -pg
LDFLAGS = -L /usr/local/lib -lgmp

PROGS = gen_rtrees count_rtrees conjclasses_main

all : $(PROGS)

sepset : sepset.o
	$(CXX) -o $@ $> $(LDFLAGS)

#compute_reps : compute_reps.o rtree.o wreath.o conjclasses.o
#	$(CXX) -o $@ $> $(LDFLAGS)

gen_rtrees : gen_rtrees.o rtree.o wreath.o
	$(CXX) -o $@ $> $(LDFLAGS)

count_rtrees : count_rtrees.o rtree.o wreath.o
	$(CXX) -o $@ $> $(LDFLAGS)

conjclasses_main : conjclasses_main.o conjclasses.o rtree.o wreath.o
	$(CXX) -o $@ $> $(LDFLAGS)


clean :
	rm -f $(PROGS) *.o

deps : *.cc *.h
	$(CXX) -MM *.cc >deps

.include "deps"

==> anc/rtree/compute_reps.cc <==
// NOTE: r in the root corresponds to identity
// FIXME: totally wrong for r != 2 (omega = -1 hardcoded)

#include <iostream>
#include <map>
#include <vector>
#include <stdio.h>

#include "rtree.h"
#include "sparse.h"
#include "conjclasses.h"

template<class T> ostream& dump_thing(const vector<T>& t, ostream& os)
{
  for (typename vector<T>::const_iterator i = t.begin(); i != t.end(); ++i)
    os << *i << " ";
  os << endl;
  return os;
}

typedef sparse_matrix<short> mat;

short omega = -1;

// gen -1 is the identity

// compute rho(z)
inline mat cyclic_gen_rep(int rep)
{
  if (rep == 0)
    return mat(1);
  else if (rep == 1)
    return mat(omega);
  else
    {
      assert(0);
      return mat();
    }
}

typedef map<pair<rtree*,int>,mat> cache_t;
cache_t rep_cache;

mat compute_rep(rtree& rt, int gen)
{
  cache_t::iterator it = rep_cache.find(make_pair(&rt, gen));
  if (it != rep_cache.end())
    return it->second;

#define RETURN(m) return (rep_cache[make_pair(&rt, gen)] = (m))
#define BARF return (assert(0),mat())

  int r = rt.r;
  int height = rt.get_height();
  assert(gen <= height);
#if 0
  if (gen == -1)
    RETURN(idn(dim));
  assert(gen >= 0);
#endif
  if (height == 0)
    {
      if (gen == 0)
	RETURN(cyclic_gen_rep(rt.root));
      else if (gen == -1)
	RETURN(mat(1));
      else
	BARF;
    }
  assert(height > 0);
  int d = rt.get_d();
  if (gen == height)
    {
      mat m = compute_rep(*(rt.kids[0]), -1);
      for (unsigned i = 1; i < rt.kids.size(); i++)
	m = mat::tensor(m, compute_rep(*(rt.kids[i]), -1));
      if (d == 2)
	{
	  RETURN(mat::tensor(m, cyclic_gen_rep(rt.root / (r/d))));
	}
      else if (d == 1)
	{
	  mat m1;
	  m1.insert(m, m.get_rows() + 1, 1);
	  m1.insert(m, 1, m.get_cols() + 1);
	  RETURN(m1);
	}
    }
  else
    {
      mat m = compute_rep(*(rt.kids[0]), gen);
      for (unsigned int i = 1; i < rt.kids.size(); i++)
	m = mat::tensor(m, compute_rep(*(rt.kids[i]), -1));
      if (d == 2)
	RETURN(m);
      else if (d == 1)
	{
	  mat m1;
	  m1.insert(mat::tensor(compute_rep(*(rt.kids[0]), gen),
				compute_rep(*(rt.kids[1]), -1)),
		    1,1);

	  m1.insert(mat::tensor(compute_rep(*(rt.kids[0]), -1),
				compute_rep(*(rt.kids[1]), gen)),
		    m.get_rows()+1, m.get_cols()+1);
	  RETURN(m1);
	}
      else
	BARF;
    }
  BARF;
#undef RETURN
#undef BARF
}


// should really be const, ugh
mat eval_rep_at_class(rtree& repn, const string& class_rep) {
  mat m = compute_rep(repn, -1);
  for (unsigned i = 0; i < class_rep.size(); i++)
    m *= compute_rep(repn, class_rep[i] - 'A');
  return m;
}

struct character {
  vector<int> val; // value at each conjugacy class
  int dim;
};

vector<bint> class_sizes;
vector<character> chartab;
unsigned nrepns;
bint groupsize;

void build_character_table(vector<rtree>& rtrees) {
  cout << "Building character table..." << endl;
  chartab.clear();
  unsigned n = nrepns = rtrees.size();
  groupsize = 0;
  for (unsigned i = 0; i < n; i++) {
    cerr << "Done " << i << " of " << n << "         \r";
    character c;
    c.dim = rtrees[i].get_dim().get_ui();
    class_sizes.push_back(class_size(rtrees[i]));
    for (unsigned j = 0; j < n; j++) {
      mat m = eval_rep_at_class(rtrees[i], class_rep(rtrees[j]));
      c.val.push_back(m.trace());
    }
    assert(c.val.size() == nrepns);
    chartab.push_back(c);
    groupsize += c.dim * c.dim;
  }
  assert(chartab.size() == nrepns);
  cerr << endl;
}

inline int get_char(int character, int conjclass) {
  return chartab[character].val[conjclass];
}

void dump_char_table(void)
{
  printf("      | ");
  for (unsigned i = 0; i < nrepns; i++)
    printf("%2u ", i);
  printf("\n");
  printf("      | ");
  for (unsigned i = 0; i < nrepns; i++)
    printf("%2ld ", class_sizes[i].get_ui());
  printf("\n");
  for (unsigned i = 0; i < nrepns; i++) {
    printf("%2u %2d | ", i, chartab[i].dim);
    for (unsigned j = 0; j < nrepns; j++) {
      printf("%2d ", chartab[i].val[j]);
    }
    printf("\n");
  }
  printf("\n");
}


int compute_dimlcm(void) {
  int dl = 1;
  for (unsigned i = 0; i < nrepns; i++)
    dl = lcm(dl, chartab[i].dim);
  return dl;
}
    

void dump_eigenvalues(void)
{
  int dl = compute_dimlcm();
  printf("dim|  (lcm = %d)\n",dl);
  for (unsigned i = 0; i < nrepns; i++) {
    printf("%2d | ", chartab[i].dim);
    for (unsigned j = 0; j < nrepns; j++) {
      printf("%2d ", chartab[i].val[j] * dl / chartab[i].dim);
    }
    printf("\n");
  }
  printf("\n");
}


bint make_inner_product(unsigned x, unsigned y) {
  bint sum = 0;
  for (unsigned i = 0; i < nrepns; i++) {
    // should be a complex conjugate here
    sum += get_char(x,i) * get_char(y, i) * class_sizes[i];
  }
  cout << "x = " << x << ", y = " << y << ", sum = " << sum 
       << ", groupsize = " << groupsize;
  if (sum % groupsize != 0)
    cout << " (ARGH!!!!)";
  cout << endl;
      
  //assert(sum % groupsize == 0);
  return sum / groupsize;
}


// this is bogus
bool is_orthonormal (void) {
  bool ok = true;
  for (unsigned x = 0; x < nrepns; x++)
    for (unsigned y = 0; y < nrepns; y++) {
      bint ip = make_inner_product(x,y);
      if ((x == y && ip != 1) || (x != y && ip != 0)) {
	cout << "PROBLEM: inner product of " << x << 
	  " with " << y << " is " << ip << endl;
	ok = false;
      }
    }
  return ok;
}

int main(int argc, char *argv[])
{
#if 0
  mat m1 = mat::make_idn(2);
  mat m2 = mat::make_idn(1);
  m1.dump_nice();
  m2.dump_nice();
  mat m3 = mat::tensor(m1, m2);
  m3.dump_nice();

  return 0;
#endif

  assert(argc >= 3);
  int n = atoi(argv[1]);
  int r = atoi(argv[2]);
  assert(r == 2);
  generate_all_rtrees(n-1, r);
  bint csz_total = 0;
  vector<rtree>& treelist = all_rtrees[n-1]; 

  //  vector<chartab> chars;
  for (vector<rtree>::iterator i = treelist.begin();
       i != treelist.end(); ++i)
    {
#if 0
      if (n == 2 && r == 2) {
	chartab c = characters(*i);
	cout << "Characters: ";
	dump_thing(c, cout);
	cout << endl;
	chars.push_back(c);
      }
#endif

      cout << "Tree " << i - treelist.begin() << ":" << endl;
      i->print(cout);
      cout << endl;
      if (isprime(r)) {
	bint csz = class_size(*i);
	csz_total += csz;
	cout << "Conjugacy class rep: " << class_rep(*i) << endl;
	cout << "Conjugacy class has order " << csz << endl;
      }
      cout << endl;

      for (int gen = -1; gen < n; gen++)
	{
	  cout << "At generator " << gen << ":" << endl;
	  mat m = compute_rep(*i, gen);
	  assert(m.square());
	  m.print_nicely(cout);
	  cout << "dim = " << m.get_rows() << ", should be " << i->get_dim();
	  if (m.get_rows() != i->get_dim())
	    cout << " (BAD!)";
	  cout << endl;
	  int det = m.det();
	  if (det == 0)
	    cout << "Singular, BAD!" << endl;
	  cout << endl;
	}
      cout << "=======================================" << endl;

    }
  cout << "Conjugacy class sizes sum to " << csz_total << endl;
  if (csz_total == wr_order(n,r))
    cout << "This is as it should be." << endl;
  else
    cout << "Uh oh, that should be " << wr_order(n,r) << endl;
  //  if (n == 2 && r == 2)
  //  cout << "Characters are orthonormal: " << orthonormal(chars) << endl;
  build_character_table(treelist);
  cout << "Character table:" << endl;
  dump_char_table();
  cout << "Eigenvalues:" << endl;
  dump_eigenvalues();
  if (is_orthonormal()) cout << "Orthonormal! Sweet!" << endl;
  return 0;
}

void never_call_me (mat a)
{
  a.print_nicely(cerr);
  a.dumpme();
  a.dump_nice();
}


==> anc/rtree/conjclasses.cc <==
#include <sstream>
#include <iostream>
#include <string>
#include "rtree.h"
#include "conjclasses.h"



// hack: string(n, 'A' + i) doesn't work
static inline string dup_char(int n, char c)
{
  return string(n,c);
}


// Compute a representative of the conjugacy class corresponding
// to the given rtree.  Returns a string giving a product of
// generators A..Z and their inverses a..z.

string class_rep(const rtree& rt) {
  assert(isprime(rt.r)); // for now
  int n = rt.get_height();
  int r = rt.r;
  int d = rt.get_d();
  if (n == 0)
    return dup_char(rt.root, 'A' + 0);
  else
    {
      string s;

      if (rt.root == 0) {
	for (int i = 0; i < r; i++) {
	  // look at kids.  Conjugate each to shift it into position.
	  s += dup_char(i, 'A' + n) 
	    + class_rep(*rt.kids[i]) 
	    + dup_char(i * (r-1), 'A' + n); // inverse
	  // really dup_char(i, 'a' + n);
	  // for non-prime case we'd have something
	  // involving dup_char((r/d)*root % r, 'A' + n)
	}
      } else {
	assert(d == r);
	// all kids are the same.  Take one copy, in first position,
	// and z^k is tacked on the back
	s = class_rep(*rt.kids[0]) + dup_char(rt.root, 'A' + n);
	// non-prime case again will have r/d
      }
      return s;
    }
}

bint class_size(const rtree& rt) {
  assert(rt.r == 2);
  if (rt.get_height() == 0) // i.e. an element of W_1,r
    return 1;
  if (rt.root == 0) {
    const rtree kid0 = *(rt.kids[0]), kid1 = *(rt.kids[1]);
    if (kid0 == kid1) {
      bint k0size = class_size(kid0);
      return k0size * k0size;
    } else {
      return 2 * class_size(kid0) * class_size(kid1);
    }
  } else {
    assert(rt.root == 1);
    // all kids are same
    return class_size(*rt.kids[0]) * wr_order(rt.get_height(), rt.r);
  }
}

static string gen_to_cycle(char c) {
  ostringstream ost;
  int n = c - 'A';
  int ts = (1 << n); // leaves on this subtree
  for (int i = 1; i <= ts; i++) {
    ost << "(" << i << "," << (i + ts) << ")";
  }
  return ost.str();
}

string gens_to_cycle(const string& gens) {
  ostringstream ost;
  for (string::const_iterator i = gens.begin(); i != gens.end(); ++i) {
    if (i != gens.begin())
      ost << "*";
    ost << gen_to_cycle(*i);
  }
  return ost.str();
}


==> anc/rtree/conjclasses.h <==
#ifndef CONJCLASSES_H
#define CONJCLASSES_H

#include <string>
#include "rtree.h"

string class_rep(const rtree& rt);
bint class_size(const rtree& rt);
string gens_to_cycle(const string& gens);

#endif


==> anc/rtree/conjclasses_main.cc <==
#include <string>
#include <iostream>
#include "conjclasses.h"
#include "rtree.h"

int main(int argc, char *argv[]) {
  assert(argc >= 2);
  int n = atoi(argv[1]);
  generate_all_rtrees(n-1, 2);
  vector<rtree>& treelist = all_rtrees[n-1]; 
  for (vector<rtree>::iterator i = treelist.begin();
       i != treelist.end(); ++i) {
#if 1
    cout << " & \\begin{parsetree} ";
    i->print_parsetree(cout);
    cout << "\\end{parsetree} \\quad \\quad \\\\ \\hline" << endl;
#endif
#if 0
    cout << ": " << gens_to_cycle(class_rep(*i)) 
	 << " [size=" << class_size(*i) << "]" << endl;
    cout << gens_to_cycle(class_rep(*i)) << ", ";
#endif
  }
  cout << endl;
  return 0;

}


==> anc/rtree/count_rtrees.cc <==
#include "rtree.h"

int main(int argc, char *argv[])
{
  assert(argc >= 3);
  int n = atoi(argv[1]);
  int r = atoi(argv[2]);
  cout << "There should be " << count_rtrees(n-1,r) << " rtrees of height "
       << n << " and r=" << r << endl;
  return 0;
}


==> anc/rtree/gen_rtrees.cc <==
// FIXME: indexing here sucks

#include "rtree.h"

int main(int argc, char *argv[])
{
  assert(argc >= 3);
  int n = atoi(argv[1]);
  int r = atoi(argv[2]);
  generate_all_rtrees(n-1, r); // n is 1-based but depth is 0-based
  for (int i = 0; i < n; i++)
    {
      cout << all_rtrees[i].size() << " rtrees of height " << i
	   << " (should be " << count_rtrees(i, r) << ")" << endl;
      bint dimsum = 0;
      
      for (unsigned j = 0; j < all_rtrees[i].size(); j++)
	{
	  all_rtrees[i][j].print(cout);
	  const bint& dim = all_rtrees[i][j].get_dim();
	  cout << " [dim=" << dim << "]" << endl;
	  dimsum += dim * dim;
	}
      bint real_dim = wr_order(i+1, r);
      cout << "Total dimension is " << dimsum << " (should be "
	   << real_dim << ")" << endl;
    }
  return 0;
}


==> anc/rtree/rtree.cc <==
#include <assert.h>

#include <string>
#include <iostream>
#include <vector>
#include <deque>
#include <set>

#include "wreath.h"
#include "rtree.h"

using namespace std;

#include <gmpxx.h>

bint count_rtrees(int n, int r)
{
  if (n == 0)
    return r;
  bint lastk = count_rtrees(n-1, r);
  bint sum;
  for (int c = 1; c <= r; c++)
    {
      if (r % c != 0)
	continue;
      for (int d = 1; d <= c; d++)
	{
	  if (c % d != 0)
	    continue;
	  sum += bpow(lastk, r/c) * (mu(c/d)*d*d);
	}
    }
  return sum / r;
}

bool rpequal (const rtree* a, const rtree* b)
{
  if (a == b)
    return true;
  if (!a || !b)
    return false; // one is null, hence other is not
  if (a->r != b->r || a->root != b->root)
    return false;
  for (int i = 0; i < a->r; i++)
    {
      if (!rpequal(a->kids[i], b->kids[i]))
	return false;
    }
  return true;
}

int rtree::get_d () const
{
  if (d)
    return d;
  for (int i = 1; i < r; i++)
    {
      if (r % i != 0)
	continue;
      // attempt to cycle by i
      bool ok = true;
      for (int j = 0; j < r - i; j++)
	{
	  if (!rpequal(kids[j], kids[j+i]))
	    {
	      ok = false;
	      break;
	    }
	}
      if (ok)
	{
	  // the subgroup of Z/rZ generated by i is isomorphic to Z/(r/i)Z
	  d = r/i;
	  return d;
	}
    }
  // Z/1Z ~= <1> trivially stabilizes, and no other one worked.
  d = 1;
  return d;
}

const bint& rtree::get_dim () const
{
  if (dim != 0)
    return dim;
  if (isleaf())
    {
      dim = 1;
      return dim;
    }
  dim = 1;
  for (int i = 0; i < r; i++)
    {
      assert(kids[i]);
      dim *= kids[i]->get_dim(); // tensored
    }
  // induce: index of G wr Z_d in G wr Z_r is r/d
  dim *= (r/d);
  return dim;
}

ostream& rtree::print(ostream& os) const
{
  if (isleaf())
    os << "(" << root << ")";
  else
    {
      os << "(" << root;
      for (int i = 0; i < r; i++)
	{
	  assert(kids[i]);
	  os << " ";
	  kids[i]->print(os);
	}
      os << ")";
    }
  return os;
}

ostream& rtree::print_parsetree (ostream& os) const
{
  if (isleaf())
    os << " ." << root << ". ";
  else
    {
      os << "( ." << root << ". ";
      for (int i = 0; i < r; i++)
	{
	  assert(kids[i]);
	  os << " ";
	  kids[i]->print_parsetree(os);
	}
      os << ") ";
    }
  return os;
}

// want to iterate over all length l vectors of {0,1,...,n-1} which are not
// cyclic permutations of each other.

typedef deque<int> cvec;

template<class T> static void cycle_right(T& v)
{
  v.push_back(v.front());
  v.pop_front();
}

template<class T> static void cycle_left(T& v)
{
  v.push_front(v.back());
  v.pop_back();
}

class cvec_gen {
  int n;
  int len;
  bool alldone;
  cvec v;
  set<cvec> seen;

public:
  cvec_gen (int n_, int len_) 
    : n(n_), len(len_), alldone(false), v(len,0) { };

  ~cvec_gen () { };
  
  const cvec& get (void) const
  {
    return v;
  }

  bool done (void) const
  {
    return alldone;
  }

public:
  void next (void);
};

// return true if overflow
static bool incv (cvec::iterator i, cvec::iterator end, int base)
{
  if (i == end)
    return true;
  assert(*i < base);
  if (++*i >= base)
    {
      *i = 0;
      return incv(++i, end, base);
    }
  else
    return false;
}

void cvec_gen::next (void)
{
  // save what we've seen
  seen.insert(v);

  while (!(alldone = incv(v.begin(), v.end(), n)))
    {
      cvec v1(v);
      bool ok = true;
      for (int i = 0; i < len; i++)
	{
	  if (seen.find(v1) != seen.end())
	    {
	      ok = false;
	      break;
	    }
	  cycle_left(v1);
	}
      if (ok)
	break;
    }
}


size_t estimate_rtree_size(int r) {
  return sizeof(rtree) + r * sizeof(rtree *);
}

// rtree generation

const int max_depth = 10;

vector<rtree> all_rtrees[max_depth];

int all_r; // all_rtrees depends on r, so it only makes sense for r to be fixed

void clear_all_rtrees(void)
{
  for (int i = 0; i < max_depth; i++)
    all_rtrees[i].clear();
}

#if 0
// base r addition.  lsb stored first
// return true if carry out

bool inc_base_r(int *num, int len, int base)
{
  assert(len >= 1);
  assert(base >= 2);
  int carry = 1;
  for (int i = 0; i < len && carry; i++)
    {
      assert(num[i] < base);
      num[i] += carry;
      if (num[i] == base)
	{
	  num[i] = 0;
	  carry = 1;
	}
      else
	carry = 0;
    }
  return carry;
}
#if 0
bool inc_base_r(int *num, int len, int base)
{
  assert(base >= 2);
  if (len == 0)
    return true;
  else
    {
      assert(*num < base);
      if (++*num >= base)
	return inc_base_r(num+1, len-1, base);
      else
	return false;
    }
}
#endif      
#endif

void generate_all_rtrees(int depth, int r)
{
  if (r != all_r)
    {
      clear_all_rtrees();
      all_r = r;
    }
  if (!all_rtrees[depth].empty())
    return; // already done
  if (depth == 0)
    {
      for (int i = 0; i < r; i++)
	{
	  rtree rt(r);
	  rt.makeleaf(i);
	  all_rtrees[depth].push_back(rt);
	}
    }
  else
    {
      generate_all_rtrees(depth - 1, r);

      bint needed = count_rtrees(depth, r);
      bint done = 0;

      cerr << "Generating " << needed << " rtrees with n=" << depth
	   << ", r=" << r << endl;
      cerr << "This will take about " << needed * estimate_rtree_size(r)
	   << " bytes" << endl;

      int n_subtrees = all_rtrees[depth - 1].size();
      for (cvec_gen cvg(n_subtrees, r); !cvg.done(); cvg.next())
	{
	  rtree rt(r);
	  const cvec& v = cvg.get();
	  for (int i = 0; i < r; i++)
	    rt.kids[i] = &all_rtrees[depth - 1][v[i]];
	  int d = rt.get_d();
	  for (int j = 0; j < d; j++)
	    {
	      rt.root = j * (r/d);
	      all_rtrees[depth].push_back(rt);
	      if (++done % 100 == 0)
		cerr << "Done with " << done << " of " << needed << "    \r";
	    }
	}
      cerr << endl;
    }
}

bint wr_order(int n, int r)
{
  if (n == 1)
    return r;
  else
    return bpow(wr_order(n-1, r), r) * r;
}


==> anc/rtree/rtree.h <==
#ifndef RTREE_H
#define RTREE_H

#include <assert.h>

#include <string>
#include <iostream>
#include <vector>
#include <deque>
#include <set>

#include "wreath.h"

using namespace std;

#include <gmpxx.h>

inline ostream & operator<<(ostream &o, mpz_srcptr z)
{
  char *s = mpz_get_str(NULL, 10, z);
  ostream& r = (o << s);
  free(s);
  return r;
}

template<class It> ostream& dump_range(It i, It end, ostream& os)
{
  for (; i != end; ++i)
    os << *i << ' ';
  os << endl;
  return os;
}  

template<class Cont> ostream& dump(const Cont& c, ostream& os)
{
  return dump_range(c.begin(), c.end(), os);
}
      


// number of r-trees

typedef mpz_class bint;

inline bint bpow(const bint& b, unsigned int e)
{
  bint r;
  mpz_pow_ui(r.get_mpz_t(), b.get_mpz_t(), e);
  return r;
}

bint count_rtrees(int n, int r);

// rtree stuff

struct rtree {
  int r;
  vector<rtree *> kids;
  mutable int d;
  int root;
  mutable bint dim;

  rtree (int r_) : r(r_), kids(r_, (rtree *)0), d(0), root(0), dim(0) { };
  
  bool isleaf () const { return !kids[0]; }

  void makeleaf (int root_) { assert(isleaf()); root = root_; dim = 1; }

  friend bool rpequal(const rtree *a, const rtree *b);
  int get_d () const;
  const bint& get_dim () const;
  ostream& print(ostream&) const;
  ostream& print_parsetree (ostream&) const;
  int get_height() const {
    if (isleaf())
      return 0;
    else
      return kids[0]->get_height() + 1;
  }
};

bool rpequal (const rtree* a, const rtree* b);

inline bool operator== (const rtree& a, const rtree& b)
{
  return rpequal(&a, &b);
}

inline bool operator!= (const rtree& a, const rtree& b)
{
  return !(a == b);
}

inline ostream& operator<< (ostream& os, const rtree& rt) {
  return rt.print(os);
}

extern const int max_depth;

extern vector<rtree> all_rtrees[];

extern int all_r; // all_rtrees depends on r, so it only makes sense for r to be fixed

void clear_all_rtrees(void);

void generate_all_rtrees(int depth, int r);

bint wr_order(int n, int r);

#endif


==> anc/rtree/sepset.cc <==
#include <bitset>
#include <vector>
#include <iostream>
#include <stdio.h>
#include <algorithm>
#include <sys/time.h>

#if (__GNUC__ < 3)
#error g++ 2.x miscompiles bitset!
#endif

// #define QUIET

using namespace std;

// Due to limitations of the bitset class, the size of the character
// table must be defined at compile time.

#define CLASSES 5
#define REPS 5

#define CHOOSE2(n) (((n)*((n)-1))/2)

int table[REPS][CLASSES];

typedef bitset<CHOOSE2(REPS)> bs;

bs seps[CLASSES];

int get_int(istream& is) {
  while (is) {
    char c;
    is.get(c);
    switch (c) {
    case '0' ... '9' :
    case '+':
    case '-':
    case '.':
      is.putback(c);
      goto done;
      break;
    default:
      break;
    }
  }
 done:
  int i;
  is >> i;
  return i;
}

void get_table (void) {
  for (int i = 0; i < REPS; i++)
    for (int j = 0; j < CLASSES; j++)
      table[i][j] = get_int(cin);
}

int gcd(int a, int b) {
  if (b == 0)
    return a;
  else
    return gcd(b, a % b);
}

int lcm(int a, int b) {
  return a * b / gcd(a,b);
}

int get_lcm (void) {
  int k = 1;
  for (int i = 0; i < REPS; i++)
    k = lcm(k,table[i][0]);
  return k;
}

void make_eigenvalues (void) {
  int k = get_lcm();
#ifndef QUIET
  printf("LCM = %d\n", k);
#endif
  for (int i = 0; i < REPS; i++) {
    int dim = table[i][0];
    assert(k % dim == 0);
    for (int j = 0; j < CLASSES; j++) {
      table[i][j] *= (k / dim);
    }
  }
}

void make_seps (void) {
  for (int cl = 0; cl < CLASSES; cl++) {
    int serial = 0;
    seps[cl].reset();
    for (int i = 0; i < REPS; i++) {
      for (int j = i + 1; j < REPS; j++) {
	assert(serial < seps[cl].size());
	seps[cl].set(serial++, table[i][cl] == table[j][cl]);
      }
    }
  }
}

void find_sep_set_2 (void) {
  for (int a = 0; a < CLASSES; a++) {
    for (int b = a+1; b < CLASSES; b++) {
      bs x = seps[a] & seps[b];
      if (x.none()) {
	printf("Found %d,%d\n",a+1,b+1);
	//cout << x << endl;
      }
    }
  }
}

// brute force for a 3-size set

void find_sep_set_3 (void) {
  for (int a = 0; a < CLASSES; a++) {
    for (int b = a+1; b < CLASSES; b++) {
      for (int c = b+1; c < CLASSES; c++) {
	bs x = seps[a] & seps[b] & seps[c];
	if (x.none()) {
	  printf("Found %d,%d,%d\n",a+1,b+1,c+1);
	  //cout << x << endl;
	}
      }
    }
  }
}

void find_sep_set_4 (void) {
  int i = 0;
  for (int a = 0; a < CLASSES; a++) {
    for (int b = a+1; b < CLASSES; b++) {
      for (int c = b+1; c < CLASSES; c++) {
	for (int d = c+1; d < CLASSES; d++) {
	  bs x = seps[a] & seps[b] & seps[c] & seps[d];
	  if (x.none()) {
	    printf("$\\{ %d,%d,%d,%d \\}$",a+1,b+1,c+1,d+1);
	    if (++i % 4 == 0)
	      printf(" \\\\ \\hline\n");
	    else
	      printf(" &\n");
	  }
	}
      }
    }
  }
}

bs already_got;

bool bs_comp(const bs *a, const bs *b) {
  if (!a)
    return false;
  if (!b)
    return true;
  bs aa = ~*a & already_got;
  bs bb = ~*b & already_got;
  return aa.count() > bb.count();
}



int greedy(void) {
  bs *s[CLASSES];
  int sepset[CLASSES];
  int sepsetsize = 0;
  int size = 0;
  for (int i = 0; i < CLASSES; i++) s[i] = &seps[i];
  already_got.set();
  while (already_got.any()) {
    sort(s, s + CLASSES, bs_comp);
    assert(s[0]);
    bs **p = &s[0];
    while (!*p) p++;
    
    already_got &= **p;
    sepset[sepsetsize++] = *p - seps;
    printf("Using number %d\n", *p - seps + 1);
    cout << "Added\t\t" << **p << endl;
    cout << "Now have\t" << already_got << endl;
    cout << "Any left:\t" << already_got.any() << endl;
    *p = NULL;
    size++;
  }
  printf("Found separating set of size %d:", size);
  for (int j = 0; j < sepsetsize; j++)
    printf(" %d", sepset[j]+1);
  printf("\nRelevant columns:\n");
  for (int i = 0; i < REPS; i++) {
    for (int j = 0; j < sepsetsize; j++)
      printf("%2d ", table[i][sepset[j]]);
    printf("\n");
  }
  return sepsetsize;
}  

int main(void) {
  get_table();
#ifndef QUIET
  for (int i = 0; i < REPS; i++) {
    for (int j = 0; j < CLASSES; j++)
      printf("%2d ", table[i][j]);
    printf("\n");
  }
  printf("\n");
#endif
  make_eigenvalues();
#ifndef QUIET
  for (int i = 0; i < REPS; i++) {
    for (int j = 0; j < CLASSES; j++)
      printf("%2d ", table[i][j]);
    printf("\n");
  }
#endif
  make_seps();
  for (int cl = 0; cl < CLASSES; cl++) {
    //cout << cl << ":\t\t" << seps[cl] << endl;
  }
  find_sep_set_2();
  //greedy();
  return 0;
}


==> anc/rtree/sparse.h <==
#ifndef SPARSE_H
#define SPARSE_H

// sparse matrix class

#include <iostream>
#include <map>
#include <algorithm>
#include <assert.h>

using namespace std;

typedef int index_t;

template<class K, class V> ostream& dump_map(map<K,V> m, ostream& os)
{
  for (typename map<K,V>::iterator i = m.begin(); i != m.end(); ++i)
    os << i->first << " => " << i->second << endl;
  return os;
}

template<class N> class sparse_matrix {
  index_t rows;
  index_t cols;
  
  struct pos {
    index_t i, j;
    pos(index_t i_, index_t j_) : i (i_), j (j_) { }
    ~pos() { }
    bool operator< (const pos& p) const { return (i < p.i) || (i == p.i && j < p.j); }
  };
  typedef map<pos,N> vals_t;
  vals_t vals;

  bool okpos(const pos& p)
    {
      return (1 <= p.i && p.i <= rows && 1 <= p.j && p.j <= cols);
    }

  friend ostream& operator<< (ostream& os, const pos& p)
    {
      os << '(' << p.i << ',' << p.j << ')';
      return os;
    }

 public:
  sparse_matrix() : rows(0), cols(0) { }

  sparse_matrix(index_t rows_, index_t cols_) : rows(rows_), cols(cols_) { }

  sparse_matrix(N c) : rows(1), cols(1) { vals[pos(1,1)] = c; }
  // default copy constructor works
  ~sparse_matrix() { }

  index_t get_rows() const { return rows; }
  index_t get_cols() const { return cols; }

  bool square() const { return get_rows() == get_cols(); }

  void swap (sparse_matrix<N>& m) {
    swap(rows, m.rows);
    swap(cols, m.cols);
    swap(vals, m.vals); // fast
  }

  void clear (void)
    {
      rows = cols = 0;
      vals.clear();
    }

  void cleanup (void) {
    vals_t newval;
    for (typename vals_t::iterator i = vals.begin(); i != vals.end(); ++i)
      {
	assert(okpos(i->first));
	if (i->second != 0)
	  newval[i->first] = i->second;
      }
    std::swap(vals, newval);
  }

  N operator() (index_t i, index_t j) const {
    typename vals_t::const_iterator it = vals.find(pos(i,j));
    if (it == vals.end())
      return 0;
    else
      return it->second;
  }

  N& operator() (index_t i, index_t j) {
    if (i > rows)
      rows = i;
    if (j > cols)
      cols = j;
    return vals[pos(i,j)];
  }

  void kill_block(index_t ki, index_t kj, index_t krows, index_t kcols) {
    if (ki > rows || kj > cols)
      return;
    vals_t newval;
    for (typename vals_t::iterator it = vals.begin(); it != vals.end(); ++it)
      {
	assert(okpos(it->first));
	index_t i = it->first.i, j = it->first.j;
	if ((i < ki || i >= ki + krows) || (j < kj || j >= kj + kcols))
	  newval[it->first] = it->second;
      }
    std::swap(vals, newval);
  }

  void insert (const sparse_matrix<N>& m, index_t i, index_t j) {
    assert(&m != this);
    kill_block(i, j, m.rows, m.cols);
    rows = max(rows, i + m.rows - 1);
    cols = max(cols, j + m.cols - 1);
    for (typename vals_t::const_iterator it = m.vals.begin(); it != m.vals.end(); ++it)
      {
	if (it->second != 0)
	  {
	    pos p(it->first.i + (i - 1), it->first.j + (j - 1));
	    vals[p] = it->second;
	  }
      }
  }

  void scale (N c) {
    if (c == 0)
      {
	vals.clear();
	return;
      }
    else if (c == 1)
      return;
    else
      {
	for (typename vals_t::iterator it = vals.begin(); it != vals.end(); ++it)
	  {
	    assert(okpos(it->first));
	    it->second *= c;
	  }
      }
  }
  
  inline const sparse_matrix<N>& operator*= (N c)
    {
      scale(c);
      return *this;
    }

  friend inline sparse_matrix<N> operator* (const sparse_matrix<N> &m, N c)
    {
      sparse_matrix<N> m1(m);
      m1 *= c;
      return m1;
    }
  friend inline sparse_matrix<N> operator* (N c, const sparse_matrix<N> &m)
    {
      return m * c;
    }

  // turn matrix into size x size identity
  void idn(index_t size)
    {
      rows = cols = size;
      vals.clear();
      for (int i = 1; i <= size; i++)
	vals[pos(i,i)] = 1;
    }

  static inline sparse_matrix<N> make_idn(index_t size) {
    sparse_matrix<N> m;
    m.idn(size);
    return m;
  }

  // fill in matrix with a tensor b
  static void tensor (const sparse_matrix<N>& x,
	       const sparse_matrix<N>& y,
	       sparse_matrix<N>& r) {
    assert(&x != &r);
    assert(&y != &r);
    r.clear();
    for (int i = 1; i <= x.rows; i++)
      for (int j = 1; j <= x.cols; j++)
	{
	  r.insert(y * x(i,j), (y.rows * (i-1)) + 1, (y.cols * (j-1)) + 1);
	}
    assert(r.rows == x.rows * y.rows);
    assert(r.cols == x.cols * y.cols);
  }

  // mmm, copying

  static inline sparse_matrix<N> tensor (const sparse_matrix<N>& x,
				  const sparse_matrix<N>& y) {
    sparse_matrix<N> r;
    tensor(x,y,r);
    return r;
  }

  void dumpme (void)
    {
      dump_map(vals, cerr);
    }

#define cout YARRGH
  inline void print_row (index_t i, ostream& os) const {
    for (int j = 1; j < cols; j++)
      os << (*this)(i,j) << ' ';
    os << (*this)(i,cols);
  }

  void print_nicely (ostream& os) const {
    if (rows == 0)
      os << "(empty)" << endl;
    else if (rows == 1)
      {
	os << '(';
	print_row(1, os);
	os << ')' << endl;
      }
    else
      {
	os << '/';
	print_row(1, os);
	os << '\\' << endl;
	for (int i = 2; i < rows; i++)
	  {
	    os << '|';
	    print_row(i, os);
	    os << '|' << endl;
	  }
	os << '\\';
	print_row(rows, os);
	os << '/' << endl;
      }
  }
#undef cout

  void dump_nice () const {
    print_nicely(cerr);
  }

  N trace (void) {
    assert(rows == cols);
    N sum = 0;
    for (int i = 1; i <= rows; i++)
      sum += (*this)(i,i);
    return sum;
  }

  static void mult (const sparse_matrix<N>& a,
		    const sparse_matrix<N>& b,
		    sparse_matrix<N>& r)
    {
      assert(a.get_rows() == b.get_cols());
      assert(&a != &r);
      assert(&b != &r);
      r.clear();
      for (typename vals_t::const_iterator it = a.vals.begin(); it != a.vals.end(); ++it)
	{
	  index_t i = it->first.i, j = it->first.j;
	  for (index_t k = 1; k <= b.get_cols(); k++)
	    {
	      N x = it->second * b(j,k);
	      if (x != 0)
		r(i,k) += x;
	    }
	}
    }
  friend inline sparse_matrix<N> operator* (const sparse_matrix<N>& a,
					    const sparse_matrix<N>& b) {
    sparse_matrix<N> r;
    mult(a,b,r);
    return r;
  }

  sparse_matrix<N>& operator*= (const sparse_matrix<N>& a) {
    sparse_matrix<N> t(*this);
    mult(t, a, *this);
    return *this;
  }

  inline sparse_matrix<N>& operator+= (const sparse_matrix<N>& a) {
    assert(a.get_rows() == rows);
    assert(a.get_cols() == cols);
    for (typename vals_t::const_iterator it = a.vals.begin(); it != a.vals.end(); ++it)
      (*this)(it->first.i, it->first.j) += it->second;
    return *this;
  }

  inline sparse_matrix<N>& operator-= (const sparse_matrix<N>& a) {
    assert(a.get_rows() == rows);
    assert(a.get_cols() == cols);
    for (typename vals_t::const_iterator it = a.vals.begin(); it != a.vals.end(); ++it)
      (*this)(it->first.i, it->first.j) -= it->second;
    return *this;
  }

  friend inline sparse_matrix<N> operator+ (const sparse_matrix<N> a,
					    const sparse_matrix<N> b) {
    sparse_matrix<N> r(a);
    r += b;
    return r;
  }

  friend inline sparse_matrix<N> operator- (const sparse_matrix<N> a,
					    const sparse_matrix<N> b) {
    sparse_matrix<N> r(a);
    r -= b;
    return r;
  }

  void direct_sum (const sparse_matrix<N>& a) {
    insert(a, rows+1, cols+1);
  }

  static sparse_matrix<N> direct_sum (const sparse_matrix<N>& a,
				      const sparse_matrix<N>& b)
    {
      sparse_matrix<N> r(a);
      r.direct_sum(b);
      return r;
    }

  void transpose (void) {
    vals_t v1;
    for (typename vals_t::iterator it = vals.begin(); it != vals.end(); ++it)
      v1[pos(it->first.j, it->first.i)] = it->second;
    std::swap(vals, v1);
    std::swap(rows, cols);
  }

  inline sparse_matrix<N> kill_row_and_col(index_t i, index_t j) const {
    assert(1 <= i && i <= rows && 1 <= j && j <= cols);
    sparse_matrix<N> m;
    m.rows = rows - 1;
    m.cols = cols - 1;
    for (typename vals_t::const_iterator it = vals.begin(); it != vals.end(); ++it)
      {
	index_t ii = it->first.i, jj=it->first.j;
	if (ii == i || jj == j)
	  continue;
	if (ii > i) ii--;
	if (jj > j) jj--;
	m(ii,jj) = it->second;
      }
    return m;
  }

  N det (void) const {
    assert(square());
    if (rows == 1 && cols == 1)
      return (*this)(1,1);
    N sgn = 1;
    N d = 0;
    for (index_t i = 1; i <= rows;  i++)
      {
	if ((*this)(i,1) != 0)
	  d += sgn * (*this)(i,1) * kill_row_and_col(i,1).det();
	sgn = -sgn;
      }
    return d;
  }
	  
  inline bool singular () const {
    return det() == 0;
  }
  
};

template<class N> void swap(sparse_matrix<N>& a, sparse_matrix<N>& b)
{
  a.swap(b);
}

#endif


==> anc/rtree/sparsetest.cc <==
#include <iostream>
#include "sparse.h"

int main(void) { 
  sparse_matrix<int> m(5,5);
  m.idn(4);
  m.dumpme();
  sparse_matrix<int> s(1,1), r;
  s(1,1) = -42;
  r.tensor(s,m);
  cerr << endl;
  r.dumpme();
  return 0;
}


==> anc/rtree/tinyint.h <==
#include <iostream>
#include <string>

class tinyint : public char { };

std::ostream& operator<< (std::ostream& os, tinyint i)
{
  os << (int)i;
  return os;
}

std::ostream& operator>> (std::ostream& os, tinyint& i)
{
  int j;
  os >> j;
  i = j;
  return os;
}



==> anc/rtree/tinytest.cc <==
#include "tinyint.h"
#include <iostream>

int main(void)
{
  tinyint i = 42;
  cout << i << endl;
  return 0;
}


==> anc/rtree/wreath.cc <==
#include <assert.h>
#include <vector>
#include "wreath.h"

const int primes[] = { 
  2,3,5,7,11,13,17,19,23,29,31,37,41,43,47,53,59,
  61,67,71,73,79,83,89,97,101,103,107,109,113,127,
  131,137,139,149,151,157,163,167,173,179,181,191,
  193,197,199
};

const int nprimes = sizeof(primes);
const int maxprime = 199;

static vector<int> mu_values;

void compute_mus(int maxn)
{
  for (int n = mu_values.size(); n <= maxn; n++)
    mu_values.push_back(compute_mu(n));
}

int mu(int n)
{
  compute_mus(n);
  return mu_values[n];
}


int compute_mu(int n)
{
  assert(n <= maxprime);
  int t = 0;
  for (int i = 0; primes[i] <= n; i++)
    {
      if (n % primes[i] == 0)
	{
	  n /= primes[i];
	  if (n % primes[i] == 0) // has two factors of primes[i]
	    return 0;
	  else
	    t++;
	}
    }
  return (t % 2 == 0) ? 1 : -1;
}

bool isprime(int n)
{
  switch (n) {
  case 2:
  case 3:
  case 5:
  case 7:
  case 11:
  case 13:
  case 17:
  case 19:
  case 23:
  case 29:
  case 31:
  case 37:
    return true;
  default:
    if (n % 2 == 0)
      return false;
    for (int i = 3; i*i <= n; i += 2) {
      if (n % i == 0)
	return false;
    }
    return true;
  }
}

int gcd(int a, int b) {
  if (b == 0)
    return a;
  else
    return gcd(b, a % b);
}

int lcm(int a, int b) {
  return a * b / gcd(a,b);
}



==> anc/rtree/wreath.h <==
#ifndef WREATH_H
#define WREATH_H

#include <vector>

using namespace std;

extern const int primes[];
extern const int nprimes;
extern const int maxprime;
bool isprime(int n);
int gcd(int a, int b);
int lcm(int a, int b);
int compute_mu(int n);

void compute_mus(int maxn);
int mu(int n);


#endif


==> anc/sepset.cc <==
#include <bitset>
#include <vector>
#include <iostream>
#include <stdio.h>
#include <algorithm>
#include <sys/time.h>

#if (__GNUC__ < 3)
#error g++ 2.x miscompiles bitset!
#endif

// #define QUIET

using namespace std;

// Due to limitations of the bitset class, the size of the character
// table must be defined at compile time.

#define CLASSES 5
#define REPS 5

#define CHOOSE2(n) (((n)*((n)-1))/2)

int table[REPS][CLASSES];

typedef bitset<CHOOSE2(REPS)> bs;

bs seps[CLASSES];

int get_int(istream& is) {
  while (is) {
    char c;
    is.get(c);
    switch (c) {
    case '0' ... '9' :
    case '+':
    case '-':
    case '.':
      is.putback(c);
      goto done;
      break;
    default:
      break;
    }
  }
 done:
  int i;
  is >> i;
  return i;
}

void get_table (void) {
  for (int i = 0; i < REPS; i++)
    for (int j = 0; j < CLASSES; j++)
      table[i][j] = get_int(cin);
}

int gcd(int a, int b) {
  if (b == 0)
    return a;
  else
    return gcd(b, a % b);
}

int lcm(int a, int b) {
  return a * b / gcd(a,b);
}

int get_lcm (void) {
  int k = 1;
  for (int i = 0; i < REPS; i++)
    k = lcm(k,table[i][0]);
  return k;
}

void make_eigenvalues (void) {
  int k = get_lcm();
#ifndef QUIET
  printf("LCM = %d\n", k);
#endif
  for (int i = 0; i < REPS; i++) {
    int dim = table[i][0];
    assert(k % dim == 0);
    for (int j = 0; j < CLASSES; j++) {
      table[i][j] *= (k / dim);
    }
  }
}

void make_seps (void) {
  for (int cl = 0; cl < CLASSES; cl++) {
    int serial = 0;
    seps[cl].reset();
    for (int i = 0; i < REPS; i++) {
      for (int j = i + 1; j < REPS; j++) {
	assert(serial < seps[cl].size());
	seps[cl].set(serial++, table[i][cl] == table[j][cl]);
      }
    }
  }
}

void find_sep_set_2 (void) {
  for (int a = 0; a < CLASSES; a++) {
    for (int b = a+1; b < CLASSES; b++) {
      bs x = seps[a] & seps[b];
      if (x.none()) {
	printf("Found %d,%d\n",a+1,b+1);
	//cout << x << endl;
      }
    }
  }
}

// brute force for a 3-size set

void find_sep_set_3 (void) {
  for (int a = 0; a < CLASSES; a++) {
    for (int b = a+1; b < CLASSES; b++) {
      for (int c = b+1; c < CLASSES; c++) {
	bs x = seps[a] & seps[b] & seps[c];
	if (x.none()) {
	  printf("Found %d,%d,%d\n",a+1,b+1,c+1);
	  //cout << x << endl;
	}
      }
    }
  }
}

void find_sep_set_4 (void) {
  int i = 0;
  for (int a = 0; a < CLASSES; a++) {
    for (int b = a+1; b < CLASSES; b++) {
      for (int c = b+1; c < CLASSES; c++) {
	for (int d = c+1; d < CLASSES; d++) {
	  bs x = seps[a] & seps[b] & seps[c] & seps[d];
	  if (x.none()) {
	    printf("$\\{ %d,%d,%d,%d \\}$",a+1,b+1,c+1,d+1);
	    if (++i % 4 == 0)
	      printf(" \\\\ \\hline\n");
	    else
	      printf(" &\n");
	  }
	}
      }
    }
  }
}

bs already_got;

bool bs_comp(const bs *a, const bs *b) {
  if (!a)
    return false;
  if (!b)
    return true;
  bs aa = ~*a & already_got;
  bs bb = ~*b & already_got;
  return aa.count() > bb.count();
}



int greedy(void) {
  bs *s[CLASSES];
  int sepset[CLASSES];
  int sepsetsize = 0;
  int size = 0;
  for (int i = 0; i < CLASSES; i++) s[i] = &seps[i];
  already_got.set();
  while (already_got.any()) {
    sort(s, s + CLASSES, bs_comp);
    assert(s[0]);
    bs **p = &s[0];
    while (!*p) p++;
    
    already_got &= **p;
    sepset[sepsetsize++] = *p - seps;
    printf("Using number %d\n", *p - seps + 1);
    cout << "Added\t\t" << **p << endl;
    cout << "Now have\t" << already_got << endl;
    cout << "Any left:\t" << already_got.any() << endl;
    *p = NULL;
    size++;
  }
  printf("Found separating set of size %d:", size);
  for (int j = 0; j < sepsetsize; j++)
    printf(" %d", sepset[j]+1);
  printf("\nRelevant columns:\n");
  for (int i = 0; i < REPS; i++) {
    for (int j = 0; j < sepsetsize; j++)
      printf("%2d ", table[i][sepset[j]]);
    printf("\n");
  }
  return sepsetsize;
}  

int main(void) {
  get_table();
#ifndef QUIET
  for (int i = 0; i < REPS; i++) {
    for (int j = 0; j < CLASSES; j++)
      printf("%2d ", table[i][j]);
    printf("\n");
  }
  printf("\n");
#endif
  make_eigenvalues();
#ifndef QUIET
  for (int i = 0; i < REPS; i++) {
    for (int j = 0; j < CLASSES; j++)
      printf("%2d ", table[i][j]);
    printf("\n");
  }
#endif
  make_seps();
  for (int cl = 0; cl < CLASSES; cl++) {
    //cout << cl << ":\t\t" << seps[cl] << endl;
  }
  find_sep_set_2();
  //greedy();
  return 0;
}


==> rtree/compute_reps.cc <==
// NOTE: r in the root corresponds to identity
// FIXME: totally wrong for r != 2 (omega = -1 hardcoded)

#include <iostream>
#include <map>
#include <vector>
#include <stdio.h>

#include "rtree.h"
#include "sparse.h"
#include "conjclasses.h"

template<class T> ostream& dump_thing(const vector<T>& t, ostream& os)
{
  for (typename vector<T>::const_iterator i = t.begin(); i != t.end(); ++i)
    os << *i << " ";
  os << endl;
  return os;
}

typedef sparse_matrix<short> mat;

short omega = -1;

// gen -1 is the identity

// compute rho(z)
inline mat cyclic_gen_rep(int rep)
{
  if (rep == 0)
    return mat(1);
  else if (rep == 1)
    return mat(omega);
  else
    {
      assert(0);
      return mat();
    }
}

typedef map<pair<rtree*,int>,mat> cache_t;
cache_t rep_cache;

mat compute_rep(rtree& rt, int gen)
{
  cache_t::iterator it = rep_cache.find(make_pair(&rt, gen));
  if (it != rep_cache.end())
    return it->second;

#define RETURN(m) return (rep_cache[make_pair(&rt, gen)] = (m))
#define BARF return (assert(0),mat())

  int r = rt.r;
  int height = rt.get_height();
  assert(gen <= height);
#if 0
  if (gen == -1)
    RETURN(idn(dim));
  assert(gen >= 0);
#endif
  if (height == 0)
    {
      if (gen == 0)
	RETURN(cyclic_gen_rep(rt.root));
      else if (gen == -1)
	RETURN(mat(1));
      else
	BARF;
    }
  assert(height > 0);
  int d = rt.get_d();
  if (gen == height)
    {
      mat m = compute_rep(*(rt.kids[0]), -1);
      for (unsigned i = 1; i < rt.kids.size(); i++)
	m = mat::tensor(m, compute_rep(*(rt.kids[i]), -1));
      if (d == 2)
	{
	  RETURN(mat::tensor(m, cyclic_gen_rep(rt.root / (r/d))));
	}
      else if (d == 1)
	{
	  mat m1;
	  m1.insert(m, m.get_rows() + 1, 1);
	  m1.insert(m, 1, m.get_cols() + 1);
	  RETURN(m1);
	}
    }
  else
    {
      mat m = compute_rep(*(rt.kids[0]), gen);
      for (unsigned int i = 1; i < rt.kids.size(); i++)
	m = mat::tensor(m, compute_rep(*(rt.kids[i]), -1));
      if (d == 2)
	RETURN(m);
      else if (d == 1)
	{
	  mat m1;
	  m1.insert(mat::tensor(compute_rep(*(rt.kids[0]), gen),
				compute_rep(*(rt.kids[1]), -1)),
		    1,1);

	  m1.insert(mat::tensor(compute_rep(*(rt.kids[0]), -1),
				compute_rep(*(rt.kids[1]), gen)),
		    m.get_rows()+1, m.get_cols()+1);
	  RETURN(m1);
	}
      else
	BARF;
    }
  BARF;
#undef RETURN
#undef BARF
}


// should really be const, ugh
mat eval_rep_at_class(rtree& repn, const string& class_rep) {
  mat m = compute_rep(repn, -1);
  for (unsigned i = 0; i < class_rep.size(); i++)
    m *= compute_rep(repn, class_rep[i] - 'A');
  return m;
}

struct character {
  vector<int> val; // value at each conjugacy class
  int dim;
};

vector<bint> class_sizes;
vector<character> chartab;
unsigned nrepns;
bint groupsize;

void build_character_table(vector<rtree>& rtrees) {
  cout << "Building character table..." << endl;
  chartab.clear();
  unsigned n = nrepns = rtrees.size();
  groupsize = 0;
  for (unsigned i = 0; i < n; i++) {
    cerr << "Done " << i << " of " << n << "         \r";
    character c;
    c.dim = rtrees[i].get_dim().get_ui();
    class_sizes.push_back(class_size(rtrees[i]));
    for (unsigned j = 0; j < n; j++) {
      mat m = eval_rep_at_class(rtrees[i], class_rep(rtrees[j]));
      c.val.push_back(m.trace());
    }
    assert(c.val.size() == nrepns);
    chartab.push_back(c);
    groupsize += c.dim * c.dim;
  }
  assert(chartab.size() == nrepns);
  cerr << endl;
}

inline int get_char(int character, int conjclass) {
  return chartab[character].val[conjclass];
}

void dump_char_table(void)
{
  printf("      | ");
  for (unsigned i = 0; i < nrepns; i++)
    printf("%2u ", i);
  printf("\n");
  printf("      | ");
  for (unsigned i = 0; i < nrepns; i++)
    printf("%2ld ", class_sizes[i].get_ui());
  printf("\n");
  for (unsigned i = 0; i < nrepns; i++) {
    printf("%2u %2d | ", i, chartab[i].dim);
    for (unsigned j = 0; j < nrepns; j++) {
      printf("%2d ", chartab[i].val[j]);
    }
    printf("\n");
  }
  printf("\n");
}


int compute_dimlcm(void) {
  int dl = 1;
  for (unsigned i = 0; i < nrepns; i++)
    dl = lcm(dl, chartab[i].dim);
  return dl;
}
    

void dump_eigenvalues(void)
{
  int dl = compute_dimlcm();
  printf("dim|  (lcm = %d)\n",dl);
  for (unsigned i = 0; i < nrepns; i++) {
    printf("%2d | ", chartab[i].dim);
    for (unsigned j = 0; j < nrepns; j++) {
      printf("%2d ", chartab[i].val[j] * dl / chartab[i].dim);
    }
    printf("\n");
  }
  printf("\n");
}


bint make_inner_product(unsigned x, unsigned y) {
  bint sum = 0;
  for (unsigned i = 0; i < nrepns; i++) {
    // should be a complex conjugate here
    sum += get_char(x,i) * get_char(y, i) * class_sizes[i];
  }
  cout << "x = " << x << ", y = " << y << ", sum = " << sum 
       << ", groupsize = " << groupsize;
  if (sum % groupsize != 0)
    cout << " (ARGH!!!!)";
  cout << endl;
      
  //assert(sum % groupsize == 0);
  return sum / groupsize;
}


// this is bogus
bool is_orthonormal (void) {
  bool ok = true;
  for (unsigned x = 0; x < nrepns; x++)
    for (unsigned y = 0; y < nrepns; y++) {
      bint ip = make_inner_product(x,y);
      if ((x == y && ip != 1) || (x != y && ip != 0)) {
	cout << "PROBLEM: inner product of " << x << 
	  " with " << y << " is " << ip << endl;
	ok = false;
      }
    }
  return ok;
}

int main(int argc, char *argv[])
{
#if 0
  mat m1 = mat::make_idn(2);
  mat m2 = mat::make_idn(1);
  m1.dump_nice();
  m2.dump_nice();
  mat m3 = mat::tensor(m1, m2);
  m3.dump_nice();

  return 0;
#endif

  assert(argc >= 3);
  int n = atoi(argv[1]);
  int r = atoi(argv[2]);
  assert(r == 2);
  generate_all_rtrees(n-1, r);
  bint csz_total = 0;
  vector<rtree>& treelist = all_rtrees[n-1]; 

  //  vector<chartab> chars;
  for (vector<rtree>::iterator i = treelist.begin();
       i != treelist.end(); ++i)
    {
#if 0
      if (n == 2 && r == 2) {
	chartab c = characters(*i);
	cout << "Characters: ";
	dump_thing(c, cout);
	cout << endl;
	chars.push_back(c);
      }
#endif

      cout << "Tree " << i - treelist.begin() << ":" << endl;
      i->print(cout);
      cout << endl;
      if (isprime(r)) {
	bint csz = class_size(*i);
	csz_total += csz;
	cout << "Conjugacy class rep: " << class_rep(*i) << endl;
	cout << "Conjugacy class has order " << csz << endl;
      }
      cout << endl;

      for (int gen = -1; gen < n; gen++)
	{
	  cout << "At generator " << gen << ":" << endl;
	  mat m = compute_rep(*i, gen);
	  assert(m.square());
	  m.print_nicely(cout);
	  cout << "dim = " << m.get_rows() << ", should be " << i->get_dim();
	  if (m.get_rows() != i->get_dim())
	    cout << " (BAD!)";
	  cout << endl;
	  int det = m.det();
	  if (det == 0)
	    cout << "Singular, BAD!" << endl;
	  cout << endl;
	}
      cout << "=======================================" << endl;

    }
  cout << "Conjugacy class sizes sum to " << csz_total << endl;
  if (csz_total == wr_order(n,r))
    cout << "This is as it should be." << endl;
  else
    cout << "Uh oh, that should be " << wr_order(n,r) << endl;
  //  if (n == 2 && r == 2)
  //  cout << "Characters are orthonormal: " << orthonormal(chars) << endl;
  build_character_table(treelist);
  cout << "Character table:" << endl;
  dump_char_table();
  cout << "Eigenvalues:" << endl;
  dump_eigenvalues();
  if (is_orthonormal()) cout << "Orthonormal! Sweet!" << endl;
  return 0;
}

void never_call_me (mat a)
{
  a.print_nicely(cerr);
  a.dumpme();
  a.dump_nice();
}


==> rtree/conjclasses.cc <==
#include <sstream>
#include <iostream>
#include <string>
#include "rtree.h"
#include "conjclasses.h"



// hack: string(n, 'A' + i) doesn't work
static inline string dup_char(int n, char c)
{
  return string(n,c);
}


// Compute a representative of the conjugacy class corresponding
// to the given rtree.  Returns a string giving a product of
// generators A..Z and their inverses a..z.

string class_rep(const rtree& rt) {
  assert(isprime(rt.r)); // for now
  int n = rt.get_height();
  int r = rt.r;
  int d = rt.get_d();
  if (n == 0)
    return dup_char(rt.root, 'A' + 0);
  else
    {
      string s;

      if (rt.root == 0) {
	for (int i = 0; i < r; i++) {
	  // look at kids.  Conjugate each to shift it into position.
	  s += dup_char(i, 'A' + n) 
	    + class_rep(*rt.kids[i]) 
	    + dup_char(i * (r-1), 'A' + n); // inverse
	  // really dup_char(i, 'a' + n);
	  // for non-prime case we'd have something
	  // involving dup_char((r/d)*root % r, 'A' + n)
	}
      } else {
	assert(d == r);
	// all kids are the same.  Take one copy, in first position,
	// and z^k is tacked on the back
	s = class_rep(*rt.kids[0]) + dup_char(rt.root, 'A' + n);
	// non-prime case again will have r/d
      }
      return s;
    }
}

bint class_size(const rtree& rt) {
  assert(rt.r == 2);
  if (rt.get_height() == 0) // i.e. an element of W_1,r
    return 1;
  if (rt.root == 0) {
    const rtree kid0 = *(rt.kids[0]), kid1 = *(rt.kids[1]);
    if (kid0 == kid1) {
      bint k0size = class_size(kid0);
      return k0size * k0size;
    } else {
      return 2 * class_size(kid0) * class_size(kid1);
    }
  } else {
    assert(rt.root == 1);
    // all kids are same
    return class_size(*rt.kids[0]) * wr_order(rt.get_height(), rt.r);
  }
}

static string gen_to_cycle(char c) {
  ostringstream ost;
  int n = c - 'A';
  int ts = (1 << n); // leaves on this subtree
  for (int i = 1; i <= ts; i++) {
    ost << "(" << i << "," << (i + ts) << ")";
  }
  return ost.str();
}

string gens_to_cycle(const string& gens) {
  ostringstream ost;
  for (string::const_iterator i = gens.begin(); i != gens.end(); ++i) {
    if (i != gens.begin())
      ost << "*";
    ost << gen_to_cycle(*i);
  }
  return ost.str();
}


==> rtree/conjclasses.h <==
#ifndef CONJCLASSES_H
#define CONJCLASSES_H

#include <string>
#include "rtree.h"

string class_rep(const rtree& rt);
bint class_size(const rtree& rt);
string gens_to_cycle(const string& gens);

#endif


==> rtree/conjclasses_main.cc <==
#include <string>
#include <iostream>
#include "conjclasses.h"
#include "rtree.h"

int main(int argc, char *argv[]) {
  assert(argc >= 2);
  int n = atoi(argv[1]);
  generate_all_rtrees(n-1, 2);
  vector<rtree>& treelist = all_rtrees[n-1]; 
  for (vector<rtree>::iterator i = treelist.begin();
       i != treelist.end(); ++i) {
#if 1
    cout << " & \\begin{parsetree} ";
    i->print_parsetree(cout);
    cout << "\\end{parsetree} \\quad \\quad \\\\ \\hline" << endl;
#endif
#if 0
    cout << ": " << gens_to_cycle(class_rep(*i)) 
	 << " [size=" << class_size(*i) << "]" << endl;
    cout << gens_to_cycle(class_rep(*i)) << ", ";
#endif
  }
  cout << endl;
  return 0;

}


==> rtree/count_rtrees.cc <==
#include "rtree.h"

int main(int argc, char *argv[])
{
  assert(argc >= 3);
  int n = atoi(argv[1]);
  int r = atoi(argv[2]);
  cout << "There should be " << count_rtrees(n-1,r) << " rtrees of height "
       << n << " and r=" << r << endl;
  return 0;
}


==> rtree/gen_rtrees.cc <==
// FIXME: indexing here sucks

#include "rtree.h"

int main(int argc, char *argv[])
{
  assert(argc >= 3);
  int n = atoi(argv[1]);
  int r = atoi(argv[2]);
  generate_all_rtrees(n-1, r); // n is 1-based but depth is 0-based
  for (int i = 0; i < n; i++)
    {
      cout << all_rtrees[i].size() << " rtrees of height " << i
	   << " (should be " << count_rtrees(i, r) << ")" << endl;
      bint dimsum = 0;
      
      for (unsigned j = 0; j < all_rtrees[i].size(); j++)
	{
	  all_rtrees[i][j].print(cout);
	  const bint& dim = all_rtrees[i][j].get_dim();
	  cout << " [dim=" << dim << "]" << endl;
	  dimsum += dim * dim;
	}
      bint real_dim = wr_order(i+1, r);
      cout << "Total dimension is " << dimsum << " (should be "
	   << real_dim << ")" << endl;
    }
  return 0;
}


==> rtree/rtree.cc <==
#include <assert.h>

#include <string>
#include <iostream>
#include <vector>
#include <deque>
#include <set>

#include "wreath.h"
#include "rtree.h"

using namespace std;

#include <gmpxx.h>

bint count_rtrees(int n, int r)
{
  if (n == 0)
    return r;
  bint lastk = count_rtrees(n-1, r);
  bint sum;
  for (int c = 1; c <= r; c++)
    {
      if (r % c != 0)
	continue;
      for (int d = 1; d <= c; d++)
	{
	  if (c % d != 0)
	    continue;
	  sum += bpow(lastk, r/c) * (mu(c/d)*d*d);
	}
    }
  return sum / r;
}

bool rpequal (const rtree* a, const rtree* b)
{
  if (a == b)
    return true;
  if (!a || !b)
    return false; // one is null, hence other is not
  if (a->r != b->r || a->root != b->root)
    return false;
  for (int i = 0; i < a->r; i++)
    {
      if (!rpequal(a->kids[i], b->kids[i]))
	return false;
    }
  return true;
}

int rtree::get_d () const
{
  if (d)
    return d;
  for (int i = 1; i < r; i++)
    {
      if (r % i != 0)
	continue;
      // attempt to cycle by i
      bool ok = true;
      for (int j = 0; j < r - i; j++)
	{
	  if (!rpequal(kids[j], kids[j+i]))
	    {
	      ok = false;
	      break;
	    }
	}
      if (ok)
	{
	  // the subgroup of Z/rZ generated by i is isomorphic to Z/(r/i)Z
	  d = r/i;
	  return d;
	}
    }
  // Z/1Z ~= <1> trivially stabilizes, and no other one worked.
  d = 1;
  return d;
}

const bint& rtree::get_dim () const
{
  if (dim != 0)
    return dim;
  if (isleaf())
    {
      dim = 1;
      return dim;
    }
  dim = 1;
  for (int i = 0; i < r; i++)
    {
      assert(kids[i]);
      dim *= kids[i]->get_dim(); // tensored
    }
  // induce: index of G wr Z_d in G wr Z_r is r/d
  dim *= (r/d);
  return dim;
}

ostream& rtree::print(ostream& os) const
{
  if (isleaf())
    os << "(" << root << ")";
  else
    {
      os << "(" << root;
      for (int i = 0; i < r; i++)
	{
	  assert(kids[i]);
	  os << " ";
	  kids[i]->print(os);
	}
      os << ")";
    }
  return os;
}

ostream& rtree::print_parsetree (ostream& os) const
{
  if (isleaf())
    os << " ." << root << ". ";
  else
    {
      os << "( ." << root << ". ";
      for (int i = 0; i < r; i++)
	{
	  assert(kids[i]);
	  os << " ";
	  kids[i]->print_parsetree(os);
	}
      os << ") ";
    }
  return os;
}

// want to iterate over all length l vectors of {0,1,...,n-1} which are not
// cyclic permutations of each other.

typedef deque<int> cvec;

template<class T> static void cycle_right(T& v)
{
  v.push_back(v.front());
  v.pop_front();
}

template<class T> static void cycle_left(T& v)
{
  v.push_front(v.back());
  v.pop_back();
}

class cvec_gen {
  int n;
  int len;
  bool alldone;
  cvec v;
  set<cvec> seen;

public:
  cvec_gen (int n_, int len_) 
    : n(n_), len(len_), alldone(false), v(len,0) { };

  ~cvec_gen () { };
  
  const cvec& get (void) const
  {
    return v;
  }

  bool done (void) const
  {
    return alldone;
  }

public:
  void next (void);
};

// return true if overflow
static bool incv (cvec::iterator i, cvec::iterator end, int base)
{
  if (i == end)
    return true;
  assert(*i < base);
  if (++*i >= base)
    {
      *i = 0;
      return incv(++i, end, base);
    }
  else
    return false;
}

void cvec_gen::next (void)
{
  // save what we've seen
  seen.insert(v);

  while (!(alldone = incv(v.begin(), v.end(), n)))
    {
      cvec v1(v);
      bool ok = true;
      for (int i = 0; i < len; i++)
	{
	  if (seen.find(v1) != seen.end())
	    {
	      ok = false;
	      break;
	    }
	  cycle_left(v1);
	}
      if (ok)
	break;
    }
}


size_t estimate_rtree_size(int r) {
  return sizeof(rtree) + r * sizeof(rtree *);
}

// rtree generation

const int max_depth = 10;

vector<rtree> all_rtrees[max_depth];

int all_r; // all_rtrees depends on r, so it only makes sense for r to be fixed

void clear_all_rtrees(void)
{
  for (int i = 0; i < max_depth; i++)
    all_rtrees[i].clear();
}

#if 0
// base r addition.  lsb stored first
// return true if carry out

bool inc_base_r(int *num, int len, int base)
{
  assert(len >= 1);
  assert(base >= 2);
  int carry = 1;
  for (int i = 0; i < len && carry; i++)
    {
      assert(num[i] < base);
      num[i] += carry;
      if (num[i] == base)
	{
	  num[i] = 0;
	  carry = 1;
	}
      else
	carry = 0;
    }
  return carry;
}
#if 0
bool inc_base_r(int *num, int len, int base)
{
  assert(base >= 2);
  if (len == 0)
    return true;
  else
    {
      assert(*num < base);
      if (++*num >= base)
	return inc_base_r(num+1, len-1, base);
      else
	return false;
    }
}
#endif      
#endif

void generate_all_rtrees(int depth, int r)
{
  if (r != all_r)
    {
      clear_all_rtrees();
      all_r = r;
    }
  if (!all_rtrees[depth].empty())
    return; // already done
  if (depth == 0)
    {
      for (int i = 0; i < r; i++)
	{
	  rtree rt(r);
	  rt.makeleaf(i);
	  all_rtrees[depth].push_back(rt);
	}
    }
  else
    {
      generate_all_rtrees(depth - 1, r);

      bint needed = count_rtrees(depth, r);
      bint done = 0;

      cerr << "Generating " << needed << " rtrees with n=" << depth
	   << ", r=" << r << endl;
      cerr << "This will take about " << needed * estimate_rtree_size(r)
	   << " bytes" << endl;

      int n_subtrees = all_rtrees[depth - 1].size();
      for (cvec_gen cvg(n_subtrees, r); !cvg.done(); cvg.next())
	{
	  rtree rt(r);
	  const cvec& v = cvg.get();
	  for (int i = 0; i < r; i++)
	    rt.kids[i] = &all_rtrees[depth - 1][v[i]];
	  int d = rt.get_d();
	  for (int j = 0; j < d; j++)
	    {
	      rt.root = j * (r/d);
	      all_rtrees[depth].push_back(rt);
	      if (++done % 100 == 0)
		cerr << "Done with " << done << " of " << needed << "    \r";
	    }
	}
      cerr << endl;
    }
}

bint wr_order(int n, int r)
{
  if (n == 1)
    return r;
  else
    return bpow(wr_order(n-1, r), r) * r;
}


==> rtree/rtree.h <==
#ifndef RTREE_H
#define RTREE_H

#include <assert.h>

#include <string>
#include <iostream>
#include <vector>
#include <deque>
#include <set>

#include "wreath.h"

using namespace std;

#include <gmpxx.h>

inline ostream & operator<<(ostream &o, mpz_srcptr z)
{
  char *s = mpz_get_str(NULL, 10, z);
  ostream& r = (o << s);
  free(s);
  return r;
}

template<class It> ostream& dump_range(It i, It end, ostream& os)
{
  for (; i != end; ++i)
    os << *i << ' ';
  os << endl;
  return os;
}  

template<class Cont> ostream& dump(const Cont& c, ostream& os)
{
  return dump_range(c.begin(), c.end(), os);
}
      


// number of r-trees

typedef mpz_class bint;

inline bint bpow(const bint& b, unsigned int e)
{
  bint r;
  mpz_pow_ui(r.get_mpz_t(), b.get_mpz_t(), e);
  return r;
}

bint count_rtrees(int n, int r);

// rtree stuff

struct rtree {
  int r;
  vector<rtree *> kids;
  mutable int d;
  int root;
  mutable bint dim;

  rtree (int r_) : r(r_), kids(r_, (rtree *)0), d(0), root(0), dim(0) { };
  
  bool isleaf () const { return !kids[0]; }

  void makeleaf (int root_) { assert(isleaf()); root = root_; dim = 1; }

  friend bool rpequal(const rtree *a, const rtree *b);
  int get_d () const;
  const bint& get_dim () const;
  ostream& print(ostream&) const;
  ostream& print_parsetree (ostream&) const;
  int get_height() const {
    if (isleaf())
      return 0;
    else
      return kids[0]->get_height() + 1;
  }
};

bool rpequal (const rtree* a, const rtree* b);

inline bool operator== (const rtree& a, const rtree& b)
{
  return rpequal(&a, &b);
}

inline bool operator!= (const rtree& a, const rtree& b)
{
  return !(a == b);
}

inline ostream& operator<< (ostream& os, const rtree& rt) {
  return rt.print(os);
}

extern const int max_depth;

extern vector<rtree> all_rtrees[];

extern int all_r; // all_rtrees depends on r, so it only makes sense for r to be fixed

void clear_all_rtrees(void);

void generate_all_rtrees(int depth, int r);

bint wr_order(int n, int r);

#endif


==> rtree/sepset.cc <==
#include <bitset>
#include <vector>
#include <iostream>
#include <stdio.h>
#include <algorithm>
#include <sys/time.h>

#if (__GNUC__ < 3)
#error g++ 2.x miscompiles bitset!
#endif

// #define QUIET

using namespace std;

// Due to limitations of the bitset class, the size of the character
// table must be defined at compile time.

#define CLASSES 5
#define REPS 5

#define CHOOSE2(n) (((n)*((n)-1))/2)

int table[REPS][CLASSES];

typedef bitset<CHOOSE2(REPS)> bs;

bs seps[CLASSES];

int get_int(istream& is) {
  while (is) {
    char c;
    is.get(c);
    switch (c) {
    case '0' ... '9' :
    case '+':
    case '-':
    case '.':
      is.putback(c);
      goto done;
      break;
    default:
      break;
    }
  }
 done:
  int i;
  is >> i;
  return i;
}

void get_table (void) {
  for (int i = 0; i < REPS; i++)
    for (int j = 0; j < CLASSES; j++)
      table[i][j] = get_int(cin);
}

int gcd(int a, int b) {
  if (b == 0)
    return a;
  else
    return gcd(b, a % b);
}

int lcm(int a, int b) {
  return a * b / gcd(a,b);
}

int get_lcm (void) {
  int k = 1;
  for (int i = 0; i < REPS; i++)
    k = lcm(k,table[i][0]);
  return k;
}

void make_eigenvalues (void) {
  int k = get_lcm();
#ifndef QUIET
  printf("LCM = %d\n", k);
#endif
  for (int i = 0; i < REPS; i++) {
    int dim = table[i][0];
    assert(k % dim == 0);
    for (int j = 0; j < CLASSES; j++) {
      table[i][j] *= (k / dim);
    }
  }
}

void make_seps (void) {
  for (int cl = 0; cl < CLASSES; cl++) {
    int serial = 0;
    seps[cl].reset();
    for (int i = 0; i < REPS; i++) {
      for (int j = i + 1; j < REPS; j++) {
	assert(serial < seps[cl].size());
	seps[cl].set(serial++, table[i][cl] == table[j][cl]);
      }
    }
  }
}

void find_sep_set_2 (void) {
  for (int a = 0; a < CLASSES; a++) {
    for (int b = a+1; b < CLASSES; b++) {
      bs x = seps[a] & seps[b];
      if (x.none()) {
	printf("Found %d,%d\n",a+1,b+1);
	//cout << x << endl;
      }
    }
  }
}

// brute force for a 3-size set

void find_sep_set_3 (void) {
  for (int a = 0; a < CLASSES; a++) {
    for (int b = a+1; b < CLASSES; b++) {
      for (int c = b+1; c < CLASSES; c++) {
	bs x = seps[a] & seps[b] & seps[c];
	if (x.none()) {
	  printf("Found %d,%d,%d\n",a+1,b+1,c+1);
	  //cout << x << endl;
	}
      }
    }
  }
}

void find_sep_set_4 (void) {
  int i = 0;
  for (int a = 0; a < CLASSES; a++) {
    for (int b = a+1; b < CLASSES; b++) {
      for (int c = b+1; c < CLASSES; c++) {
	for (int d = c+1; d < CLASSES; d++) {
	  bs x = seps[a] & seps[b] & seps[c] & seps[d];
	  if (x.none()) {
	    printf("$\\{ %d,%d,%d,%d \\}$",a+1,b+1,c+1,d+1);
	    if (++i % 4 == 0)
	      printf(" \\\\ \\hline\n");
	    else
	      printf(" &\n");
	  }
	}
      }
    }
  }
}

bs already_got;

bool bs_comp(const bs *a, const bs *b) {
  if (!a)
    return false;
  if (!b)
    return true;
  bs aa = ~*a & already_got;
  bs bb = ~*b & already_got;
  return aa.count() > bb.count();
}



int greedy(void) {
  bs *s[CLASSES];
  int sepset[CLASSES];
  int sepsetsize = 0;
  int size = 0;
  for (int i = 0; i < CLASSES; i++) s[i] = &seps[i];
  already_got.set();
  while (already_got.any()) {
    sort(s, s + CLASSES, bs_comp);
    assert(s[0]);
    bs **p = &s[0];
    while (!*p) p++;
    
    already_got &= **p;
    sepset[sepsetsize++] = *p - seps;
    printf("Using number %d\n", *p - seps + 1);
    cout << "Added\t\t" << **p << endl;
    cout << "Now have\t" << already_got << endl;
    cout << "Any left:\t" << already_got.any() << endl;
    *p = NULL;
    size++;
  }
  printf("Found separating set of size %d:", size);
  for (int j = 0; j < sepsetsize; j++)
    printf(" %d", sepset[j]+1);
  printf("\nRelevant columns:\n");
  for (int i = 0; i < REPS; i++) {
    for (int j = 0; j < sepsetsize; j++)
      printf("%2d ", table[i][sepset[j]]);
    printf("\n");
  }
  return sepsetsize;
}  

int main(void) {
  get_table();
#ifndef QUIET
  for (int i = 0; i < REPS; i++) {
    for (int j = 0; j < CLASSES; j++)
      printf("%2d ", table[i][j]);
    printf("\n");
  }
  printf("\n");
#endif
  make_eigenvalues();
#ifndef QUIET
  for (int i = 0; i < REPS; i++) {
    for (int j = 0; j < CLASSES; j++)
      printf("%2d ", table[i][j]);
    printf("\n");
  }
#endif
  make_seps();
  for (int cl = 0; cl < CLASSES; cl++) {
    //cout << cl << ":\t\t" << seps[cl] << endl;
  }
  find_sep_set_2();
  //greedy();
  return 0;
}


==> rtree/sparse.h <==
#ifndef SPARSE_H
#define SPARSE_H

// sparse matrix class

#include <iostream>
#include <map>
#include <algorithm>
#include <assert.h>

using namespace std;

typedef int index_t;

template<class K, class V> ostream& dump_map(map<K,V> m, ostream& os)
{
  for (typename map<K,V>::iterator i = m.begin(); i != m.end(); ++i)
    os << i->first << " => " << i->second << endl;
  return os;
}

template<class N> class sparse_matrix {
  index_t rows;
  index_t cols;
  
  struct pos {
    index_t i, j;
    pos(index_t i_, index_t j_) : i (i_), j (j_) { }
    ~pos() { }
    bool operator< (const pos& p) const { return (i < p.i) || (i == p.i && j < p.j); }
  };
  typedef map<pos,N> vals_t;
  vals_t vals;

  bool okpos(const pos& p)
    {
      return (1 <= p.i && p.i <= rows && 1 <= p.j && p.j <= cols);
    }

  friend ostream& operator<< (ostream& os, const pos& p)
    {
      os << '(' << p.i << ',' << p.j << ')';
      return os;
    }

 public:
  sparse_matrix() : rows(0), cols(0) { }

  sparse_matrix(index_t rows_, index_t cols_) : rows(rows_), cols(cols_) { }

  sparse_matrix(N c) : rows(1), cols(1) { vals[pos(1,1)] = c; }
  // default copy constructor works
  ~sparse_matrix() { }

  index_t get_rows() const { return rows; }
  index_t get_cols() const { return cols; }

  bool square() const { return get_rows() == get_cols(); }

  void swap (sparse_matrix<N>& m) {
    swap(rows, m.rows);
    swap(cols, m.cols);
    swap(vals, m.vals); // fast
  }

  void clear (void)
    {
      rows = cols = 0;
      vals.clear();
    }

  void cleanup (void) {
    vals_t newval;
    for (typename vals_t::iterator i = vals.begin(); i != vals.end(); ++i)
      {
	assert(okpos(i->first));
	if (i->second != 0)
	  newval[i->first] = i->second;
      }
    std::swap(vals, newval);
  }

  N operator() (index_t i, index_t j) const {
    typename vals_t::const_iterator it = vals.find(pos(i,j));
    if (it == vals.end())
      return 0;
    else
      return it->second;
  }

  N& operator() (index_t i, index_t j) {
    if (i > rows)
      rows = i;
    if (j > cols)
      cols = j;
    return vals[pos(i,j)];
  }

  void kill_block(index_t ki, index_t kj, index_t krows, index_t kcols) {
    if (ki > rows || kj > cols)
      return;
    vals_t newval;
    for (typename vals_t::iterator it = vals.begin(); it != vals.end(); ++it)
      {
	assert(okpos(it->first));
	index_t i = it->first.i, j = it->first.j;
	if ((i < ki || i >= ki + krows) || (j < kj || j >= kj + kcols))
	  newval[it->first] = it->second;
      }
    std::swap(vals, newval);
  }

  void insert (const sparse_matrix<N>& m, index_t i, index_t j) {
    assert(&m != this);
    kill_block(i, j, m.rows, m.cols);
    rows = max(rows, i + m.rows - 1);
    cols = max(cols, j + m.cols - 1);
    for (typename vals_t::const_iterator it = m.vals.begin(); it != m.vals.end(); ++it)
      {
	if (it->second != 0)
	  {
	    pos p(it->first.i + (i - 1), it->first.j + (j - 1));
	    vals[p] = it->second;
	  }
      }
  }

  void scale (N c) {
    if (c == 0)
      {
	vals.clear();
	return;
      }
    else if (c == 1)
      return;
    else
      {
	for (typename vals_t::iterator it = vals.begin(); it != vals.end(); ++it)
	  {
	    assert(okpos(it->first));
	    it->second *= c;
	  }
      }
  }
  
  inline const sparse_matrix<N>& operator*= (N c)
    {
      scale(c);
      return *this;
    }

  friend inline sparse_matrix<N> operator* (const sparse_matrix<N> &m, N c)
    {
      sparse_matrix<N> m1(m);
      m1 *= c;
      return m1;
    }
  friend inline sparse_matrix<N> operator* (N c, const sparse_matrix<N> &m)
    {
      return m * c;
    }

  // turn matrix into size x size identity
  void idn(index_t size)
    {
      rows = cols = size;
      vals.clear();
      for (int i = 1; i <= size; i++)
	vals[pos(i,i)] = 1;
    }

  static inline sparse_matrix<N> make_idn(index_t size) {
    sparse_matrix<N> m;
    m.idn(size);
    return m;
  }

  // fill in matrix with a tensor b
  static void tensor (const sparse_matrix<N>& x,
	       const sparse_matrix<N>& y,
	       sparse_matrix<N>& r) {
    assert(&x != &r);
    assert(&y != &r);
    r.clear();
    for (int i = 1; i <= x.rows; i++)
      for (int j = 1; j <= x.cols; j++)
	{
	  r.insert(y * x(i,j), (y.rows * (i-1)) + 1, (y.cols * (j-1)) + 1);
	}
    assert(r.rows == x.rows * y.rows);
    assert(r.cols == x.cols * y.cols);
  }

  // mmm, copying

  static inline sparse_matrix<N> tensor (const sparse_matrix<N>& x,
				  const sparse_matrix<N>& y) {
    sparse_matrix<N> r;
    tensor(x,y,r);
    return r;
  }

  void dumpme (void)
    {
      dump_map(vals, cerr);
    }

#define cout YARRGH
  inline void print_row (index_t i, ostream& os) const {
    for (int j = 1; j < cols; j++)
      os << (*this)(i,j) << ' ';
    os << (*this)(i,cols);
  }

  void print_nicely (ostream& os) const {
    if (rows == 0)
      os << "(empty)" << endl;
    else if (rows == 1)
      {
	os << '(';
	print_row(1, os);
	os << ')' << endl;
      }
    else
      {
	os << '/';
	print_row(1, os);
	os << '\\' << endl;
	for (int i = 2; i < rows; i++)
	  {
	    os << '|';
	    print_row(i, os);
	    os << '|' << endl;
	  }
	os << '\\';
	print_row(rows, os);
	os << '/' << endl;
      }
  }
#undef cout

  void dump_nice () const {
    print_nicely(cerr);
  }

  N trace (void) {
    assert(rows == cols);
    N sum = 0;
    for (int i = 1; i <= rows; i++)
      sum += (*this)(i,i);
    return sum;
  }

  static void mult (const sparse_matrix<N>& a,
		    const sparse_matrix<N>& b,
		    sparse_matrix<N>& r)
    {
      assert(a.get_rows() == b.get_cols());
      assert(&a != &r);
      assert(&b != &r);
      r.clear();
      for (typename vals_t::const_iterator it = a.vals.begin(); it != a.vals.end(); ++it)
	{
	  index_t i = it->first.i, j = it->first.j;
	  for (index_t k = 1; k <= b.get_cols(); k++)
	    {
	      N x = it->second * b(j,k);
	      if (x != 0)
		r(i,k) += x;
	    }
	}
    }
  friend inline sparse_matrix<N> operator* (const sparse_matrix<N>& a,
					    const sparse_matrix<N>& b) {
    sparse_matrix<N> r;
    mult(a,b,r);
    return r;
  }

  sparse_matrix<N>& operator*= (const sparse_matrix<N>& a) {
    sparse_matrix<N> t(*this);
    mult(t, a, *this);
    return *this;
  }

  inline sparse_matrix<N>& operator+= (const sparse_matrix<N>& a) {
    assert(a.get_rows() == rows);
    assert(a.get_cols() == cols);
    for (typename vals_t::const_iterator it = a.vals.begin(); it != a.vals.end(); ++it)
      (*this)(it->first.i, it->first.j) += it->second;
    return *this;
  }

  inline sparse_matrix<N>& operator-= (const sparse_matrix<N>& a) {
    assert(a.get_rows() == rows);
    assert(a.get_cols() == cols);
    for (typename vals_t::const_iterator it = a.vals.begin(); it != a.vals.end(); ++it)
      (*this)(it->first.i, it->first.j) -= it->second;
    return *this;
  }

  friend inline sparse_matrix<N> operator+ (const sparse_matrix<N> a,
					    const sparse_matrix<N> b) {
    sparse_matrix<N> r(a);
    r += b;
    return r;
  }

  friend inline sparse_matrix<N> operator- (const sparse_matrix<N> a,
					    const sparse_matrix<N> b) {
    sparse_matrix<N> r(a);
    r -= b;
    return r;
  }

  void direct_sum (const sparse_matrix<N>& a) {
    insert(a, rows+1, cols+1);
  }

  static sparse_matrix<N> direct_sum (const sparse_matrix<N>& a,
				      const sparse_matrix<N>& b)
    {
      sparse_matrix<N> r(a);
      r.direct_sum(b);
      return r;
    }

  void transpose (void) {
    vals_t v1;
    for (typename vals_t::iterator it = vals.begin(); it != vals.end(); ++it)
      v1[pos(it->first.j, it->first.i)] = it->second;
    std::swap(vals, v1);
    std::swap(rows, cols);
  }

  inline sparse_matrix<N> kill_row_and_col(index_t i, index_t j) const {
    assert(1 <= i && i <= rows && 1 <= j && j <= cols);
    sparse_matrix<N> m;
    m.rows = rows - 1;
    m.cols = cols - 1;
    for (typename vals_t::const_iterator it = vals.begin(); it != vals.end(); ++it)
      {
	index_t ii = it->first.i, jj=it->first.j;
	if (ii == i || jj == j)
	  continue;
	if (ii > i) ii--;
	if (jj > j) jj--;
	m(ii,jj) = it->second;
      }
    return m;
  }

  N det (void) const {
    assert(square());
    if (rows == 1 && cols == 1)
      return (*this)(1,1);
    N sgn = 1;
    N d = 0;
    for (index_t i = 1; i <= rows;  i++)
      {
	if ((*this)(i,1) != 0)
	  d += sgn * (*this)(i,1) * kill_row_and_col(i,1).det();
	sgn = -sgn;
      }
    return d;
  }
	  
  inline bool singular () const {
    return det() == 0;
  }
  
};

template<class N> void swap(sparse_matrix<N>& a, sparse_matrix<N>& b)
{
  a.swap(b);
}

#endif


==> rtree/sparsetest.cc <==
#include <iostream>
#include "sparse.h"

int main(void) { 
  sparse_matrix<int> m(5,5);
  m.idn(4);
  m.dumpme();
  sparse_matrix<int> s(1,1), r;
  s(1,1) = -42;
  r.tensor(s,m);
  cerr << endl;
  r.dumpme();
  return 0;
}


==> rtree/tinyint.h <==
#include <iostream>
#include <string>

class tinyint : public char { };

std::ostream& operator<< (std::ostream& os, tinyint i)
{
  os << (int)i;
  return os;
}

std::ostream& operator>> (std::ostream& os, tinyint& i)
{
  int j;
  os >> j;
  i = j;
  return os;
}



==> rtree/tinytest.cc <==
#include "tinyint.h"
#include <iostream>

int main(void)
{
  tinyint i = 42;
  cout << i << endl;
  return 0;
}


==> rtree/wreath.cc <==
#include <assert.h>
#include <vector>
#include "wreath.h"

const int primes[] = { 
  2,3,5,7,11,13,17,19,23,29,31,37,41,43,47,53,59,
  61,67,71,73,79,83,89,97,101,103,107,109,113,127,
  131,137,139,149,151,157,163,167,173,179,181,191,
  193,197,199
};

const int nprimes = sizeof(primes);
const int maxprime = 199;

static vector<int> mu_values;

void compute_mus(int maxn)
{
  for (int n = mu_values.size(); n <= maxn; n++)
    mu_values.push_back(compute_mu(n));
}

int mu(int n)
{
  compute_mus(n);
  return mu_values[n];
}


int compute_mu(int n)
{
  assert(n <= maxprime);
  int t = 0;
  for (int i = 0; primes[i] <= n; i++)
    {
      if (n % primes[i] == 0)
	{
	  n /= primes[i];
	  if (n % primes[i] == 0) // has two factors of primes[i]
	    return 0;
	  else
	    t++;
	}
    }
  return (t % 2 == 0) ? 1 : -1;
}

bool isprime(int n)
{
  switch (n) {
  case 2:
  case 3:
  case 5:
  case 7:
  case 11:
  case 13:
  case 17:
  case 19:
  case 23:
  case 29:
  case 31:
  case 37:
    return true;
  default:
    if (n % 2 == 0)
      return false;
    for (int i = 3; i*i <= n; i += 2) {
      if (n % i == 0)
	return false;
    }
    return true;
  }
}

int gcd(int a, int b) {
  if (b == 0)
    return a;
  else
    return gcd(b, a % b);
}

int lcm(int a, int b) {
  return a * b / gcd(a,b);
}



==> rtree/wreath.h <==
#ifndef WREATH_H
#define WREATH_H

#include <vector>

using namespace std;

extern const int primes[];
extern const int nprimes;
extern const int maxprime;
bool isprime(int n);
int gcd(int a, int b);
int lcm(int a, int b);
int compute_mu(int n);

void compute_mus(int maxn);
int mu(int n);


#endif


==> sepset.cc <==
#include <bitset>
#include <vector>
#include <iostream>
#include <stdio.h>
#include <algorithm>
#include <sys/time.h>

#if (__GNUC__ < 3)
#error g++ 2.x miscompiles bitset!
#endif

// #define QUIET

using namespace std;

// Due to limitations of the bitset class, the size of the character
// table must be defined at compile time.

#define CLASSES 5
#define REPS 5

#define CHOOSE2(n) (((n)*((n)-1))/2)

int table[REPS][CLASSES];

typedef bitset<CHOOSE2(REPS)> bs;

bs seps[CLASSES];

int get_int(istream& is) {
  while (is) {
    char c;
    is.get(c);
    switch (c) {
    case '0' ... '9' :
    case '+':
    case '-':
    case '.':
      is.putback(c);
      goto done;
      break;
    default:
      break;
    }
  }
 done:
  int i;
  is >> i;
  return i;
}

void get_table (void) {
  for (int i = 0; i < REPS; i++)
    for (int j = 0; j < CLASSES; j++)
      table[i][j] = get_int(cin);
}

int gcd(int a, int b) {
  if (b == 0)
    return a;
  else
    return gcd(b, a % b);
}

int lcm(int a, int b) {
  return a * b / gcd(a,b);
}

int get_lcm (void) {
  int k = 1;
  for (int i = 0; i < REPS; i++)
    k = lcm(k,table[i][0]);
  return k;
}

void make_eigenvalues (void) {
  int k = get_lcm();
#ifndef QUIET
  printf("LCM = %d\n", k);
#endif
  for (int i = 0; i < REPS; i++) {
    int dim = table[i][0];
    assert(k % dim == 0);
    for (int j = 0; j < CLASSES; j++) {
      table[i][j] *= (k / dim);
    }
  }
}

void make_seps (void) {
  for (int cl = 0; cl < CLASSES; cl++) {
    int serial = 0;
    seps[cl].reset();
    for (int i = 0; i < REPS; i++) {
      for (int j = i + 1; j < REPS; j++) {
	assert(serial < seps[cl].size());
	seps[cl].set(serial++, table[i][cl] == table[j][cl]);
      }
    }
  }
}

void find_sep_set_2 (void) {
  for (int a = 0; a < CLASSES; a++) {
    for (int b = a+1; b < CLASSES; b++) {
      bs x = seps[a] & seps[b];
      if (x.none()) {
	printf("Found %d,%d\n",a+1,b+1);
	//cout << x << endl;
      }
    }
  }
}

// brute force for a 3-size set

void find_sep_set_3 (void) {
  for (int a = 0; a < CLASSES; a++) {
    for (int b = a+1; b < CLASSES; b++) {
      for (int c = b+1; c < CLASSES; c++) {
	bs x = seps[a] & seps[b] & seps[c];
	if (x.none()) {
	  printf("Found %d,%d,%d\n",a+1,b+1,c+1);
	  //cout << x << endl;
	}
      }
    }
  }
}

void find_sep_set_4 (void) {
  int i = 0;
  for (int a = 0; a < CLASSES; a++) {
    for (int b = a+1; b < CLASSES; b++) {
      for (int c = b+1; c < CLASSES; c++) {
	for (int d = c+1; d < CLASSES; d++) {
	  bs x = seps[a] & seps[b] & seps[c] & seps[d];
	  if (x.none()) {
	    printf("$\\{ %d,%d,%d,%d \\}$",a+1,b+1,c+1,d+1);
	    if (++i % 4 == 0)
	      printf(" \\\\ \\hline\n");
	    else
	      printf(" &\n");
	  }
	}
      }
    }
  }
}

bs already_got;

bool bs_comp(const bs *a, const bs *b) {
  if (!a)
    return false;
  if (!b)
    return true;
  bs aa = ~*a & already_got;
  bs bb = ~*b & already_got;
  return aa.count() > bb.count();
}



int greedy(void) {
  bs *s[CLASSES];
  int sepset[CLASSES];
  int sepsetsize = 0;
  int size = 0;
  for (int i = 0; i < CLASSES; i++) s[i] = &seps[i];
  already_got.set();
  while (already_got.any()) {
    sort(s, s + CLASSES, bs_comp);
    assert(s[0]);
    bs **p = &s[0];
    while (!*p) p++;
    
    already_got &= **p;
    sepset[sepsetsize++] = *p - seps;
    printf("Using number %d\n", *p - seps + 1);
    cout << "Added\t\t" << **p << endl;
    cout << "Now have\t" << already_got << endl;
    cout << "Any left:\t" << already_got.any() << endl;
    *p = NULL;
    size++;
  }
  printf("Found separating set of size %d:", size);
  for (int j = 0; j < sepsetsize; j++)
    printf(" %d", sepset[j]+1);
  printf("\nRelevant columns:\n");
  for (int i = 0; i < REPS; i++) {
    for (int j = 0; j < sepsetsize; j++)
      printf("%2d ", table[i][sepset[j]]);
    printf("\n");
  }
  return sepsetsize;
}  

int main(void) {
  get_table();
#ifndef QUIET
  for (int i = 0; i < REPS; i++) {
    for (int j = 0; j < CLASSES; j++)
      printf("%2d ", table[i][j]);
    printf("\n");
  }
  printf("\n");
#endif
  make_eigenvalues();
#ifndef QUIET
  for (int i = 0; i < REPS; i++) {
    for (int j = 0; j < CLASSES; j++)
      printf("%2d ", table[i][j]);
    printf("\n");
  }
#endif
  make_seps();
  for (int cl = 0; cl < CLASSES; cl++) {
    //cout << cl << ":\t\t" << seps[cl] << endl;
  }
  find_sep_set_2();
  //greedy();
  return 0;
}

